Predictability and Fairness in Load Aggregation and Operations of Virtual Power Plants

In power systems, one wishes to regulate the aggregate demand of an ensemble of distributed energy resources (DERs), such as controllable loads and battery energy storage systems. We suggest a notion of predictability and fairness, which suggests that the long-term averages of prices or incentives offered should be independent of the initial states of the operators of the DER, the aggregator, and the power grid. We show that this notion cannot be guaranteed with many traditional controllers used by the load aggregator, including the usual proportional-integral (PI) controller. We show that even considering the non-linearity of the alternating-current model, this notion of predictability and fairness can be guaranteed for incrementally input-to-state stable (iISS) controllers, under mild assumptions.

==> linear_02/FDR_MATPOWER_line.m <==
%% MATPOWER import
% Installation of MATPOWER by command: install_matpower
% select possibility no. 1:
% do NOT modify the MATLAB path (just generate the required ADDPATH commands)
% copy the generated paths here:

addpath( ...
    'D:\FairnessDemandResponse\matpower\lib', ...
    'D:\FairnessDemandResponse\matpower\lib\t', ...
    'D:\FairnessDemandResponse\matpower\data', ...
    'D:\FairnessDemandResponse\matpower\most\lib', ...
    'D:\FairnessDemandResponse\matpower\most\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mp-opt-model\lib', ...
    'D:\FairnessDemandResponse\matpower\mp-opt-model\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mips\lib', ...
    'D:\FairnessDemandResponse\matpower\mips\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mptest\lib', ...
    'D:\FairnessDemandResponse\matpower\mptest\lib\t', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim\tests', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim\examples', ...
    'D:\FairnessDemandResponse\matpower\extras\misc', ...
    'D:\FairnessDemandResponse\matpower\extras\reduction', ...
    'D:\FairnessDemandResponse\matpower\extras\sdp_pf', ...
    'D:\FairnessDemandResponse\matpower\extras\se', ...
    'D:\FairnessDemandResponse\matpower\extras\smartmarket', ...
    'D:\FairnessDemandResponse\matpower\extras\state_estimator', ...
    'D:\FairnessDemandResponse\matpower\extras\syngrid\lib', ...
    'D:\FairnessDemandResponse\matpower\extras\syngrid\lib\t', ...
    '-end' );

%% Create elements of control loop
loop_model.S = create_systems;     % all parameters defined in the function definition
loop_model.A = create_accumulator;
loop_model.F = create_filter;
loop_model.Cpi = create_controller('PI');
loop_model.Clag = create_controller('lag');
loop_model.iter_max = 50;
loop_model.k_max =2000;

%% Simulation x_c = 50, PI controller
x_c = 15000;
regulator_type = 'PI';
resultsFDR.pi_plus_50 = run_simulation(loop_model, x_c, regulator_type);

%% Simulation x_c = -50, PI controller
x_c = -15000;
regulator_type = 'PI';
resultsFDR.pi_minus_50 = run_simulation(loop_model, x_c, regulator_type);


%% Simulation x_c = 50, Lag controller
x_c = 15000;
regulator_type = 'lag';
resultsFDR.lag_plus_50 = run_simulation(loop_model, x_c, regulator_type);


%% Simulation x_c = -50, Lag controller
x_c = -15000;
regulator_type = 'lag';
resultsFDR.lag_minus_50 = run_simulation(loop_model, x_c, regulator_type);

%% Graphic output
create_graphs(resultsFDR);



==> linear_02/accfilter.m <==
function F = accfilter(F,A)
    for i = F.ord:-1:2
        F.x(:,i) = F.x(:,i-1);
    end
    F.x(:,1) = A.y;
    F.y = F.f(F.x);
end

==> linear_02/accumulator.m <==
function A = accumulator(A,S)
    N = numel(S);
    q = size(S{1}.y,1);
    vec = zeros(q,N);
    for i = 1:N
        vec(:,i) = S{i}.y;
    end
    A.y = A.f(vec);
end

==> linear_02/controller.m <==
function C = controller(C,e)
    C.x = C.f(C.x,e);
    C.y = C.g(C.x,e);
end

==> linear_02/create_accumulator.m <==
function A = create_accumulator
%
%
%

A.y = 0;
A.f = @(x) sum(x);
end

==> linear_02/create_controller.m <==
function C = create_controller(type)
%
%
%
Kp = 0.1;
Ki = 0.5;

if strcmp(type, 'PI')
    C.x = 0;
    C.y = 0;
    C.f = @(x,e) x + e;
    C.g = @(x,e) Kp*e + Ki*x;
elseif strcmp(type, 'lag')
    C.x = 0;
    C.y = 0;
    C.f = @(x,e) .99*x + e;
    C.g = @(x,e) Kp*e + Ki*x;
end
end

==> linear_02/create_filter.m <==
function F = create_filter
%
%
%

F.ord = 2;
F.x = [0 0];
F.f = @(x) 0.5*x(1) + 0.5*x(2);
F.y = 0;
end

==> linear_02/create_graphs.m <==
function create_graphs(resultsFDR)
%
%
%
%

fig = figure(1);
subplot(1,2,1)
hold on
sgtitle ('Assembly power(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.bus_1_power,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.bus_1_power,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.bus_1_power,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.bus_1_power,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);


box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.bus_1_power,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.bus_1_power,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.bus_1_power,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.bus_1_power,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig,'01_Assembly_power.png');
close(fig);

fig = figure(2);
subplot(1,2,1)
hold on
sgtitle ('Generator type 1 Power(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.gen_1_power,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.gen_1_power,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.gen_1_power,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.gen_1_power,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);

%annotation('textbox', [0.2, 0.2, 0.2, 0.1], 'String', "x_c(0) = -50", 'FaceColor','white','FaceAlpha',1)
box on
xlabel('k');ylabel('P_1(k)');
%axis([0 400 0 1])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.gen_1_power,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.gen_1_power,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.gen_1_power,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.gen_1_power,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);

box on
xlabel('k');ylabel('P_1(k)');
%axis([0 400 0 1])
title('Lag controller')
hold on

saveas(fig,'02_Gen_1_power.png');
close(fig);


fig = figure(3);
subplot(1,2,1)
hold on
sgtitle ('Generator type 2 power(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.gen_26_power,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.gen_26_power,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.gen_26_power,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.gen_26_power,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);

box on
xlabel('k');ylabel('P_26(k)');
%axis([0 400 0 1])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.gen_26_power,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.gen_26_power,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.gen_26_power,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.gen_26_power,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);

box on
xlabel('k');ylabel('P_6(k)');
%axis([0 400 0 1])
title('Lag controller')
hold on

saveas(fig, '03_Gen_2_power.png');
close(fig);


fig = figure(4);
subplot(1,2,1)
hold on
sgtitle ('\pi(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.pi_output,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.pi_output,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.pi_output,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.pi_output,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);

box on
xlabel('k');ylabel('\pi(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.pi_output,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.pi_output,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.pi_output,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.pi_output,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);

box on
xlabel('k');ylabel('\pi(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig,'04_pi.png');
close(fig);


fig = figure(5);
subplot(1,2,1)
hold on
sgtitle ('x_c(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.C_in_output,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.C_in_output,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.C_in_output,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.C_in_output,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);

box on
xlabel('k');ylabel('x_c(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.C_in_output,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.C_in_output,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.C_in_output,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.C_in_output,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);

box on
xlabel('k');ylabel('x_c(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig, '05_x_c.png');
close(fig);

fig = figure(6);
subplot(1,2,1)
hold on
sgtitle ('Slack bus power(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.bus_2_power,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.bus_2_power,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.bus_2_power,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.bus_2_power,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.bus_2_power,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.bus_2_power,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%0plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.bus_2_power,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.bus_2_power,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig, '06_Slack_bus_power.png');
close(fig);

fig = figure(7);
subplot(1,2,1)
hold on
sgtitle ('Total system real losses')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.total_system_real_losses,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.total_system_real_losses,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.total_system_real_losses,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.total_system_real_losses,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.total_system_real_losses,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.total_system_real_losses,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%0plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.total_system_real_losses,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.total_system_real_losses,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig, '07_System_losses.png');
close(fig);

==> linear_02/create_line_network.m <==
%% Generator input data for MATPOWER model
%-10 Buses in row, each bus has 12 gens, half of them should be in service
%-11th Bus has Load
%-12th Bus is Slack bus pmin = 0, pmax = 500, default p_dg = 200
%-each assembly gen should produce 30MW

% define Assembly Gens
N = 10; % Number of buses
p_dg = 5;
p_max_assem = 7;
p_min_assem = 3;
n = 12;
gens_in_assembly_bus = zeros(n,21);
for i = 1:n
    if i <= 6
        gen_in_service = 1;
    else
        gen_in_service = 0;
    end
    gens_in_assembly_bus(i,:) = [ ...
    0, p_dg*gen_in_service, 0, 5, -5, 1, 1, gen_in_service, p_max_assem, p_min_assem, ...
    zeros(1,7), 10, 10, 0, 0];
end

assembly_gen_matrix = [];
for i = 1:N
    gens_in_assembly_bus(:,1) = i;
    assembly_gen_matrix = [assembly_gen_matrix; gens_in_assembly_bus];
end

% define Load Gen
load_bus_no = N+1;
load = -500;
load_in_service = 1;
p_max_load = 0;
p_min_load = -500;
load_gen_vector = [ ...
    load_bus_no, load, 0, 0, 0, 1, 1, load_in_service, p_max_load, p_min_load, ...
    zeros(1,7), 500, 600, 0, 0];

% define Slack Gen
slack_bus_no = N+2;
slack_power = 200;
slack_in_service = 1;
p_max_slack = 200;
p_min_slack = 200;
slack_gen_vector = [ ...
    slack_bus_no, slack_power, 0, 50, -50, 1, 1, slack_in_service, p_max_slack, ...
    p_min_slack, zeros(1,7), 600, 600, 0, 0];
  
line_model_inputs.gen = [assembly_gen_matrix; slack_gen_vector];%];%; load_gen_vector; slack_gen_vector];

%% Bus input data for MATPOWER model 
% Assembly Buses
assembly_bus_matrix = zeros(N,13);
assemb_bus_type = 2;
for i = 1:N
    assembly_bus_matrix(i,:) = [ ...
        i, assemb_bus_type, 0, 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];
end
load_bus_type = 1;
load_bus_vector = [ ...
    N+1, load_bus_type, 500 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];
    
slack_bus_type = 3;
slack_bus_vector = [ ...
    N+2, slack_bus_type, 0, 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];
    
line_model_inputs.bus = [assembly_bus_matrix; load_bus_vector; slack_bus_vector]; 
    
%% Branch input data for MATPOWER model

branch_matrix = zeros(N+1,13);
for i = 1:N-1 % in-between assembly buses
    branch_matrix(i,:) = [i, i+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];
end

% Slack bus to 1st bus of line
branch_matrix(N,:) = [N+2, N+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];    

% Last bus of line to Load bus
branch_matrix(N+1,:) = [N, N+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];

line_model_inputs.branch = branch_matrix;

%% Gencost input data for MATPOWER model
gencost_vector = [2, 0, 0, 3, 1, 1, 0];

line_model_inputs.gencost = repmat(gencost_vector, size(line_model_inputs.gen,1),1);
%line_model_inputs.gencost(end,6) = 1;
%line_model_inputs.gencost(end,5) = 0;

%% Other input data taken from prepared model
mpc = loadcase('ex_case3a');
line_model_inputs.version = mpc.version;
line_model_inputs.baseMVA = mpc.baseMVA;
line_model_inputs.reserves = mpc.reserves;



%mopt = mpoption('pf.enforce_q_lims','1');    
result = runopf(line_model_inputs)


==> linear_02/create_line_network_f.m <==
function line_model_inputs = create_line_network_f
%% Generator input data for MATPOWER model
%-10 Buses in row, each bus has 12 gens, half of them should be in service
%-11th Bus has Load
%-12th Bus is Slack bus pmin = 0, pmax = 500, default p_dg = 200
%-each assembly gen should produce 30MW

% define Assembly Gens
N = 10; % Number of buses
p_dg = 5;
p_max_assem = 7;
p_min_assem = 3;
n = 12;
gens_in_assembly_bus = zeros(n,21);
for i = 1:n
    if i <= 6
        gen_in_service = 1;
    else
        gen_in_service = 0;
    end
    gens_in_assembly_bus(i,:) = [ ...
        0, p_dg, 0, 5, -5, 1, 1, gen_in_service, p_max_assem, p_min_assem, ...
        zeros(1,7), 10, 10, 0, 0];
end

assembly_gen_matrix = [];
for i = 1:N
    gens_in_assembly_bus(:,1) = i;
    assembly_gen_matrix = [assembly_gen_matrix; gens_in_assembly_bus];
end

% define Load Gen
load_bus_no = N+1;
load = -500;
load_in_service = 1;
p_max_load = 0;
p_min_load = -500;
load_gen_vector = [ ...
    load_bus_no, load, 0, 0, 0, 1, 1, load_in_service, p_max_load, p_min_load, ...
    zeros(1,7), 500, 600, 0, 0];

% define Slack Gen
slack_bus_no = N+2;
slack_power = 200;
slack_in_service = 1;
p_max_slack = 200;
p_min_slack = 200;
slack_gen_vector = [ ...
    slack_bus_no, slack_power, 0, 50, -50, 1, 1, slack_in_service, p_max_slack, ...
    p_min_slack, zeros(1,7), 600, 600, 0, 0];

line_model_inputs.gen = [assembly_gen_matrix; slack_gen_vector];%];%; load_gen_vector; slack_gen_vector];

%% Bus input data for MATPOWER model
% Assembly Buses
assembly_bus_matrix = zeros(N,13);
assemb_bus_type = 2;
for i = 1:N
    assembly_bus_matrix(i,:) = [ ...
        i, assemb_bus_type, 0, 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];
end
load_bus_type = 1;
load_bus_vector = [ ...
    N+1, load_bus_type, 500 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];

slack_bus_type = 3;
slack_bus_vector = [ ...
    N+2, slack_bus_type, 0, 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];

line_model_inputs.bus = [assembly_bus_matrix; load_bus_vector; slack_bus_vector];

%% Branch input data for MATPOWER model

branch_matrix = zeros(N+1,13);
for i = 1:N-1 % in-between assembly buses
    branch_matrix(i,:) = [i, i+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];
end

% Slack bus to 1st bus of line
branch_matrix(N,:) = [N+2, N+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];

% Last bus of line to Load bus
branch_matrix(N+1,:) = [N, N+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];

line_model_inputs.branch = branch_matrix;

%% Gencost input data for MATPOWER model
gencost_vector = [2, 0, 0, 3, 1, 1, 0];

line_model_inputs.gencost = repmat(gencost_vector, size(line_model_inputs.gen,1),1);
%line_model_inputs.gencost(end,6) = 1;
%line_model_inputs.gencost(end,5) = 0;

%% Other input data taken from prepared model
mpc = loadcase('ex_case3a');
line_model_inputs.version = mpc.version;
line_model_inputs.baseMVA = mpc.baseMVA;
line_model_inputs.reserves = mpc.reserves;


==> linear_02/create_systems.m <==
function S = create_systems
%
%
%

N = 10; % Number of buses
n = 12; % Number of gens in one bus

NN = N*n;
S = cell(1,NN);

for i = 1:NN
    %for j = 1:n
        %index = (i-1)*n + j;
        index = i;
        
        S{index}.x = 0;  %Initial Condition
        
        S{index}.f = cell(1,2); %Iteration Functions
        S{index}.f{1} = @(x) 0;
        S{index}.f{2} = @(x) 1;
        
        S{index}.g = cell(1,2);  %Output Functions
        S{index}.g{1} = @(x) x;
        S{index}.g{2} = @(x) x;
        
        S{index}.y = 0; %Initial Output
        
        
        if index > NN/2
            S{index}.k = 100;
            S{index}.x0 = 300;
            S{index}.p = @(x,k,x0,s) 0.02 + 0.95 / ( 1 + exp(-k*(s - x0) ) );
        else
            S{index}.k = 100/40;
            S{index}.x0 = 300/5;
            S{index}.p = @(x,k,x0,s) 1 - ( 0.02 + 0.95 / ( 1 + exp(-k*(s - x0) ) ) );
        end
    %end
end

==> linear_02/create_systems_r.m <==
function S = create_systems_r(r)
%
%
%

N = 10; % Number of buses
n = 12; % Number of gens in one bus

NN = N*n;
S = cell(1,NN);

for i = 1:NN
    %for j = 1:n
        %index = (i-1)*n + j;
        index = i;
        
        S{index}.x = 0;  %Initial Condition
        
        S{index}.f = cell(1,2); %Iteration Functions
        S{index}.f{1} = @(x) 0;
        S{index}.f{2} = @(x) 1;
        
        S{index}.g = cell(1,2);  %Output Functions
        S{index}.g{1} = @(x) x;
        S{index}.g{2} = @(x) x;
        
        S{index}.y = 0; %Initial Output
        
        
        if index > NN/2
            S{index}.k = 100;
            S{index}.x0 = r;
            S{index}.p = @(x,k,x0,s) 0.02 + 0.95 / ( 1 + exp(-k*(s - x0) ) );
        else
            S{index}.k = 100;
            S{index}.x0 = r/5;
            S{index}.p = @(x,k,x0,s) 1 - ( 0.02 + 0.95 / ( 1 + exp(-k*(s - x0) ) ) );
        end
    %end
end

==> linear_02/line_network_main.m <==
%% MATPOWER import
% Installation of MATPOWER by command: install_matpower
% select possibility no. 1:
% do NOT modify the MATLAB path (just generate the required ADDPATH commands)
% copy the generated paths here:

addpath( ...
    'D:\FairnessDemandResponse\matpower\lib', ...
    'D:\FairnessDemandResponse\matpower\lib\t', ...
    'D:\FairnessDemandResponse\matpower\data', ...
    'D:\FairnessDemandResponse\matpower\most\lib', ...
    'D:\FairnessDemandResponse\matpower\most\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mp-opt-model\lib', ...
    'D:\FairnessDemandResponse\matpower\mp-opt-model\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mips\lib', ...
    'D:\FairnessDemandResponse\matpower\mips\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mptest\lib', ...
    'D:\FairnessDemandResponse\matpower\mptest\lib\t', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim\tests', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim\examples', ...
    'D:\FairnessDemandResponse\matpower\extras\misc', ...
    'D:\FairnessDemandResponse\matpower\extras\reduction', ...
    'D:\FairnessDemandResponse\matpower\extras\sdp_pf', ...
    'D:\FairnessDemandResponse\matpower\extras\se', ...
    'D:\FairnessDemandResponse\matpower\extras\smartmarket', ...
    'D:\FairnessDemandResponse\matpower\extras\state_estimator', ...
    'D:\FairnessDemandResponse\matpower\extras\syngrid\lib', ...
    'D:\FairnessDemandResponse\matpower\extras\syngrid\lib\t', ...
    '-end' );



==> linear_02/run_simulation.m <==
function results = run_simulation(loop_model, x_c, regulator_type)
%
%
%
%

% MATPOWER model preparation
MP_model = create_line_network_f;
mpopt = mpoption('out.all', 0, 'verbose', 2);

% loop model variables
S = loop_model.S;
A = loop_model.A;
F = loop_model.F;
iter_max = loop_model.iter_max;
k_max = loop_model.k_max;
NN = numel(S);
N = 10;
n = 12;

if strcmp(regulator_type, 'PI')
    C = loop_model.Cpi;
else
    C = loop_model.Clag;
end

% output variables
e_output = zeros(iter_max,k_max);
y_output = zeros(iter_max,k_max);
pi_output = zeros(iter_max,k_max);
C_in_output = zeros(iter_max,k_max);
bus_1_power = zeros(iter_max,k_max);
bus_2_power = zeros(iter_max,k_max);
gen_1_power = zeros(iter_max,k_max);
gen_26_power = zeros(iter_max,k_max);
total_system_real_losses = zeros(iter_max,k_max);
X_output = cell(NN);
for i = 1:NN
    X_output{i} = zeros(iter_max,k_max);
end

MP_model.gen(1:NN/2,8) = 1;
MP_model.gen(NN/2+1:NN,8) = 0;

% simulation loop
for i = 1:iter_max
    disp(i);
    % Initial condition
    C.y = 0;
    C.x = x_c;
    F.x = [0 0];
    F.y = 0;
    
    for q = 1:N
        for j = 1:n
            index = (q-1)*n + j;
            S{index}.x = MP_model.gen(index,8);
            S{index}.y = MP_model.gen(index,8);
            
        end
    end
    
    % simulation loop
    % na zacatku se spocita PF a urci se, kolik je potreba aby jel bus1 (s
    % assembly) aby se splnil load na busu 3, na tuto hodnotu je pak model
    % regulovan.
    resultPF = runpf(MP_model, mpopt);
    bus_1_theroretical_power = sum(resultPF.gen(1:NN,2)); % vykon busu 1 aby se splnil load na bus3 se zohlednenim ztrat
    r = bus_1_theroretical_power; %sum(real(get_losses(resultPF)));
	S = create_systems_r(r);
    power_k = r;
    for k = 1:k_max
        A = accumulator(A,S);
        F = accfilter(F,A);
        power_k_minus_1 = power_k;
        power_k = sum(resultPF.gen(1:NN,2).*resultPF.gen(1:NN,8));
        f_y =  (power_k_minus_1 + power_k)/2+sum(real(get_losses(resultPF)));
        e_output(i,k) = r - f_y;
        y_output(i,k) = F.y;
        sumx = 0;
        
        C = controller(C,e_output(i,k));
        C_in_output(i,k) = C.x;
        pi_output(i,k) = C.y;
        S = systems(S,C.y);
        
        for ell = 1:NN
            X_output{ell}(i,k) = S{ell}.x;
            MP_model.gen(ell,8) = S{ell}.y;
            sumx = sumx + S{ell}.y;
        end
       
        resultPF = runpf(MP_model, mpopt);
        %power_k_minus_1 = power_k;
        %power_k = sum(resultPF.gen(1:N,2).*resultPF.gen(1:N,8));
        
        bus_1_power(i,k) = sum(resultPF.gen(1:NN,2).*resultPF.gen(1:NN,8));
        bus_2_power(i,k) = resultPF.gen(end,2);
        gen_1_power(i,k) = resultPF.gen(1,2);
        gen_26_power(i,k) = resultPF.gen(80,2);
        total_system_real_losses(i,k) = sum(real(get_losses(resultPF)));
    end
end
results.pi_output = pi_output;
results.e_output = e_output;
results.y_output = y_output;
results.C_in_output = C_in_output;
results.bus_2_power = bus_2_power;
results.bus_1_power = bus_1_power;
results.total_system_real_losses = total_system_real_losses;
results.gen_1_power = gen_1_power;
results.gen_26_power = gen_26_power;


end

==> linear_02/systems.m <==
function S = systems(S,s)
    N = numel(S);
    for i = 1:N
        r = rand(1);
        p = S{i}.p(S{i}.x,S{i}.k,S{i}.x0,s);
        %p = S{i}.p(s);
        w = (p >= r) + 1;
        S{i}.x = S{i}.f{w}(S{i}.x);
        S{i}.y = S{i}.g{w}(S{i}.x);
    end
end

==> linear_03/FDR_MATPOWER_line.m <==
%% MATPOWER import
% Installation of MATPOWER by command: install_matpower
% select possibility no. 1:
% do NOT modify the MATLAB path (just generate the required ADDPATH commands)
% copy the generated paths here:

addpath( ...
    'D:\FairnessDemandResponse\matpower\lib', ...
    'D:\FairnessDemandResponse\matpower\lib\t', ...
    'D:\FairnessDemandResponse\matpower\data', ...
    'D:\FairnessDemandResponse\matpower\most\lib', ...
    'D:\FairnessDemandResponse\matpower\most\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mp-opt-model\lib', ...
    'D:\FairnessDemandResponse\matpower\mp-opt-model\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mips\lib', ...
    'D:\FairnessDemandResponse\matpower\mips\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mptest\lib', ...
    'D:\FairnessDemandResponse\matpower\mptest\lib\t', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim\tests', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim\examples', ...
    'D:\FairnessDemandResponse\matpower\extras\misc', ...
    'D:\FairnessDemandResponse\matpower\extras\reduction', ...
    'D:\FairnessDemandResponse\matpower\extras\sdp_pf', ...
    'D:\FairnessDemandResponse\matpower\extras\se', ...
    'D:\FairnessDemandResponse\matpower\extras\smartmarket', ...
    'D:\FairnessDemandResponse\matpower\extras\state_estimator', ...
    'D:\FairnessDemandResponse\matpower\extras\syngrid\lib', ...
    'D:\FairnessDemandResponse\matpower\extras\syngrid\lib\t', ...
    '-end' );

%% Create elements of control loop
loop_model.S = create_systems;     % all parameters defined in the function definition
loop_model.A = create_accumulator;
loop_model.F = create_filter;
loop_model.Cpi = create_controller('PI');
loop_model.Clag = create_controller('lag');
loop_model.iter_max = 50;
loop_model.k_max =2000;

%% Simulation x_c = 50, PI controller
x_c = 15000;
regulator_type = 'PI';
resultsFDR.pi_plus_50 = run_simulation(loop_model, x_c, regulator_type);

%% Simulation x_c = -50, PI controller
x_c = -15000;
regulator_type = 'PI';
resultsFDR.pi_minus_50 = run_simulation(loop_model, x_c, regulator_type);


%% Simulation x_c = 50, Lag controller
x_c = 15000;
regulator_type = 'lag';
resultsFDR.lag_plus_50 = run_simulation(loop_model, x_c, regulator_type);


%% Simulation x_c = -50, Lag controller
x_c = -15000;
regulator_type = 'lag';
resultsFDR.lag_minus_50 = run_simulation(loop_model, x_c, regulator_type);

%% Graphic output
create_graphs(resultsFDR);



==> linear_03/accfilter.m <==
function F = accfilter(F,A)
    for i = F.ord:-1:2
        F.x(:,i) = F.x(:,i-1);
    end
    F.x(:,1) = A.y;
    F.y = F.f(F.x);
end

==> linear_03/accumulator.m <==
function A = accumulator(A,S)
    N = numel(S);
    q = size(S{1}.y,1);
    vec = zeros(q,N);
    for i = 1:N
        vec(:,i) = S{i}.y;
    end
    A.y = A.f(vec);
end

==> linear_03/controller.m <==
function C = controller(C,e)
    C.x = C.f(C.x,e);
    C.y = C.g(C.x,e);
end

==> linear_03/create_accumulator.m <==
function A = create_accumulator
%
%
%

A.y = 0;
A.f = @(x) sum(x);
end

==> linear_03/create_controller.m <==
function C = create_controller(type)
%
%
%
Kp = 0.1;
Ki = 0.5;

if strcmp(type, 'PI')
    C.x = 0;
    C.y = 0;
    C.f = @(x,e) x + e;
    C.g = @(x,e) Kp*e + Ki*x;
elseif strcmp(type, 'lag')
    C.x = 0;
    C.y = 0;
    C.f = @(x,e) .99*x + e;
    C.g = @(x,e) Kp*e + Ki*x;
end
end

==> linear_03/create_filter.m <==
function F = create_filter
%
%
%

F.ord = 2;
F.x = [0 0];
F.f = @(x) 0.5*x(1) + 0.5*x(2);
F.y = 0;
end

==> linear_03/create_graphs.m <==
function create_graphs(resultsFDR)
%
%
%
%

fig = figure(1);
subplot(1,2,1)
hold on
sgtitle ('Assembly power(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.bus_1_power,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.bus_1_power,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.bus_1_power,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.bus_1_power,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);


box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.bus_1_power,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.bus_1_power,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.bus_1_power,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.bus_1_power,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig,'01_Assembly_power.png');
close(fig);

fig = figure(2);
subplot(1,2,1)
hold on
sgtitle ('Generator type 1 Power(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.gen_1_power,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.gen_1_power,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.gen_1_power,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.gen_1_power,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);

%annotation('textbox', [0.2, 0.2, 0.2, 0.1], 'String', "x_c(0) = -50", 'FaceColor','white','FaceAlpha',1)
box on
xlabel('k');ylabel('P_1(k)');
%axis([0 400 0 1])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.gen_1_power,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.gen_1_power,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.gen_1_power,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.gen_1_power,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);

box on
xlabel('k');ylabel('P_1(k)');
%axis([0 400 0 1])
title('Lag controller')
hold on

saveas(fig,'02_Gen_1_power.png');
close(fig);


fig = figure(3);
subplot(1,2,1)
hold on
sgtitle ('Generator type 2 power(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.gen_26_power,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.gen_26_power,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.gen_26_power,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.gen_26_power,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);

box on
xlabel('k');ylabel('P_26(k)');
%axis([0 400 0 1])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.gen_26_power,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.gen_26_power,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.gen_26_power,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.gen_26_power,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);

box on
xlabel('k');ylabel('P_6(k)');
%axis([0 400 0 1])
title('Lag controller')
hold on

saveas(fig, '03_Gen_2_power.png');
close(fig);


fig = figure(4);
subplot(1,2,1)
hold on
sgtitle ('\pi(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.pi_output,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.pi_output,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.pi_output,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.pi_output,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);

box on
xlabel('k');ylabel('\pi(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.pi_output,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.pi_output,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.pi_output,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.pi_output,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);

box on
xlabel('k');ylabel('\pi(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig,'04_pi.png');
close(fig);


fig = figure(5);
subplot(1,2,1)
hold on
sgtitle ('x_c(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.C_in_output,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.C_in_output,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.C_in_output,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.C_in_output,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);

box on
xlabel('k');ylabel('x_c(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.C_in_output,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.C_in_output,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.C_in_output,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.C_in_output,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);

box on
xlabel('k');ylabel('x_c(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig, '05_x_c.png');
close(fig);

fig = figure(6);
subplot(1,2,1)
hold on
sgtitle ('Slack bus power(k)')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.bus_2_power,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.bus_2_power,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.bus_2_power,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.bus_2_power,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.bus_2_power,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.bus_2_power,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%0plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.bus_2_power,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.bus_2_power,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig, '06_Slack_bus_power.png');
close(fig);

fig = figure(7);
subplot(1,2,1)
hold on
sgtitle ('Total system real losses')
y_pi_minus_50_mean = mean(resultsFDR.pi_minus_50.total_system_real_losses,1);
y_pi_minus_50_std = std(resultsFDR.pi_minus_50.total_system_real_losses,0,1);
fill([1:length(y_pi_minus_50_mean),length(y_pi_minus_50_mean):-1:1],[y_pi_minus_50_mean+y_pi_minus_50_std,y_pi_minus_50_mean(end:-1:1)-y_pi_minus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean+y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean-y_pi_minus_50_std,'LineWidth', 1,'Color',[1 0.4 0.4]);

y_pi_plus_50_mean = mean(resultsFDR.pi_plus_50.total_system_real_losses,1);
y_pi_plus_50_std = std(resultsFDR.pi_plus_50.total_system_real_losses,0,1);
fill([1:length(y_pi_plus_50_mean),length(y_pi_plus_50_mean):-1:1],[y_pi_plus_50_mean+y_pi_plus_50_std,y_pi_plus_50_mean(end:-1:1)-y_pi_plus_50_std(end:-1:1)],[1 0.4 0.4]);
%plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean+y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean-y_pi_plus_50_std,'LineWidth', 2,'Color',[1 0.4 0.4]);
plot(1:length(y_pi_minus_50_mean),y_pi_minus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
plot(1:length(y_pi_plus_50_mean),y_pi_plus_50_mean, 'LineWidth', 2, 'Color', [1 0 0]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('PI controller')
subplot(1,2,2)
hold on

y_lag_minus_50_mean = mean(resultsFDR.lag_minus_50.total_system_real_losses,1);
y_lag_minus_50_std = std(resultsFDR.lag_minus_50.total_system_real_losses,0,1);
fill([1:length(y_lag_minus_50_mean),length(y_lag_minus_50_mean):-1:1],[y_lag_minus_50_mean+y_lag_minus_50_std,y_lag_minus_50_mean(end:-1:1)-y_lag_minus_50_std(end:-1:1)],[0.4 0.4 1]);
%0plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean+y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean-y_lag_minus_50_std,'LineWidth', 1,'Color',[0.4 0.4 1]);

y_lag_plus_50_mean = mean(resultsFDR.lag_plus_50.total_system_real_losses,1);
y_lag_plus_50_std = std(resultsFDR.lag_plus_50.total_system_real_losses,0,1);
fill([1:length(y_lag_plus_50_mean),length(y_lag_plus_50_mean):-1:1],[y_lag_plus_50_mean+y_lag_plus_50_std,y_lag_plus_50_mean(end:-1:1)-y_lag_plus_50_std(end:-1:1)],[0.4 0.4 1]);
%plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean+y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean-y_lag_plus_50_std,'LineWidth', 2,'Color',[0.4 0.4 1]);
plot(1:length(y_lag_minus_50_mean),y_lag_minus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
plot(1:length(y_lag_plus_50_mean),y_lag_plus_50_mean, 'LineWidth', 2, 'Color', [0 0 1]);
box on
xlabel('k');ylabel('P(k)');
%axis([0 400 0 10])
title('Lag controller')
hold on

saveas(fig, '07_System_losses.png');
close(fig);

==> linear_03/create_line_network.m <==
%% Generator input data for MATPOWER model
%-10 Buses in row, each bus has 12 gens, half of them should be in service
%-11th Bus has Load
%-12th Bus is Slack bus pmin = 0, pmax = 500, default p_dg = 200
%-each assembly gen should produce 30MW

% define Assembly Gens
N = 10; % Number of buses
p_dg = 5;
p_max_assem = 7;
p_min_assem = 3;
n = 12;
gens_in_assembly_bus = zeros(n,21);
for i = 1:n
    if i <= 6
        gen_in_service = 1;
    else
        gen_in_service = 0;
    end
    gens_in_assembly_bus(i,:) = [ ...
    0, p_dg*gen_in_service, 0, 5, -5, 1, 1, gen_in_service, p_max_assem, p_min_assem, ...
    zeros(1,7), 10, 10, 0, 0];
end

assembly_gen_matrix = [];
for i = 1:N
    gens_in_assembly_bus(:,1) = i;
    assembly_gen_matrix = [assembly_gen_matrix; gens_in_assembly_bus];
end

% define Load Gen
load_bus_no = N+1;
load = -500;
load_in_service = 1;
p_max_load = 0;
p_min_load = -500;
load_gen_vector = [ ...
    load_bus_no, load, 0, 0, 0, 1, 1, load_in_service, p_max_load, p_min_load, ...
    zeros(1,7), 500, 600, 0, 0];

% define Slack Gen
slack_bus_no = N+2;
slack_power = 200;
slack_in_service = 1;
p_max_slack = 200;
p_min_slack = 200;
slack_gen_vector = [ ...
    slack_bus_no, slack_power, 0, 50, -50, 1, 1, slack_in_service, p_max_slack, ...
    p_min_slack, zeros(1,7), 600, 600, 0, 0];
  
line_model_inputs.gen = [assembly_gen_matrix; slack_gen_vector];%];%; load_gen_vector; slack_gen_vector];

%% Bus input data for MATPOWER model 
% Assembly Buses
assembly_bus_matrix = zeros(N,13);
assemb_bus_type = 2;
for i = 1:N
    assembly_bus_matrix(i,:) = [ ...
        i, assemb_bus_type, 0, 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];
end
load_bus_type = 1;
load_bus_vector = [ ...
    N+1, load_bus_type, 500 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];
    
slack_bus_type = 3;
slack_bus_vector = [ ...
    N+2, slack_bus_type, 0, 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];
    
line_model_inputs.bus = [assembly_bus_matrix; load_bus_vector; slack_bus_vector]; 
    
%% Branch input data for MATPOWER model

branch_matrix = zeros(N+1,13);
for i = 1:N-1 % in-between assembly buses
    branch_matrix(i,:) = [i, i+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];
end

% Slack bus to 1st bus of line
branch_matrix(N,:) = [N+2, N+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];    

% Last bus of line to Load bus
branch_matrix(N+1,:) = [N, N+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];

line_model_inputs.branch = branch_matrix;

%% Gencost input data for MATPOWER model
gencost_vector = [2, 0, 0, 3, 1, 1, 0];

line_model_inputs.gencost = repmat(gencost_vector, size(line_model_inputs.gen,1),1);
%line_model_inputs.gencost(end,6) = 1;
%line_model_inputs.gencost(end,5) = 0;

%% Other input data taken from prepared model
mpc = loadcase('ex_case3a');
line_model_inputs.version = mpc.version;
line_model_inputs.baseMVA = mpc.baseMVA;
line_model_inputs.reserves = mpc.reserves;



%mopt = mpoption('pf.enforce_q_lims','1');    
result = runopf(line_model_inputs)


==> linear_03/create_line_network_f.m <==
function line_model_inputs = create_line_network_f
%% Generator input data for MATPOWER model
%-10 Buses in row, each bus has 12 gens, half of them should be in service
%-11th Bus has Load
%-12th Bus is Slack bus pmin = 0, pmax = 500, default p_dg = 200
%-each assembly gen should produce 30MW

% define Assembly Gens
N = 10; % Number of buses
p_dg = 5;
p_max_assem = 7;
p_min_assem = 3;
n = 12;
gens_in_assembly_bus = zeros(n,21);
for i = 1:n
    if i <= 6
        gen_in_service = 1;
    else
        gen_in_service = 0;
    end
    gens_in_assembly_bus(i,:) = [ ...
        0, p_dg, 0, 5, -5, 1, 1, gen_in_service, p_max_assem, p_min_assem, ...
        zeros(1,7), 10, 10, 0, 0];
end

assembly_gen_matrix = [];
for i = 1:N
    gens_in_assembly_bus(:,1) = i;
    assembly_gen_matrix = [assembly_gen_matrix; gens_in_assembly_bus];
end

% define Load Gen
load_bus_no = N+1;
load = -500;
load_in_service = 1;
p_max_load = 0;
p_min_load = -500;
load_gen_vector = [ ...
    load_bus_no, load, 0, 0, 0, 1, 1, load_in_service, p_max_load, p_min_load, ...
    zeros(1,7), 500, 600, 0, 0];

% define Slack Gen
slack_bus_no = N+2;
slack_power = 200;
slack_in_service = 1;
p_max_slack = 200;
p_min_slack = 200;
slack_gen_vector = [ ...
    slack_bus_no, slack_power, 0, 50, -50, 1, 1, slack_in_service, p_max_slack, ...
    p_min_slack, zeros(1,7), 600, 600, 0, 0];

line_model_inputs.gen = [assembly_gen_matrix; slack_gen_vector];%];%; load_gen_vector; slack_gen_vector];

%% Bus input data for MATPOWER model
% Assembly Buses
assembly_bus_matrix = zeros(N,13);
assemb_bus_type = 2;
for i = 1:N
    assembly_bus_matrix(i,:) = [ ...
        i, assemb_bus_type, 0, 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];
end
load_bus_type = 1;
load_bus_vector = [ ...
    N+1, load_bus_type, 500 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];

slack_bus_type = 3;
slack_bus_vector = [ ...
    N+2, slack_bus_type, 0, 0, 0, 0, 1, 1, 0, 135, 1, 1.06, 0.94];

line_model_inputs.bus = [assembly_bus_matrix; load_bus_vector; slack_bus_vector];

%% Branch input data for MATPOWER model

branch_matrix = zeros(N+1,13);
for i = 1:N-1 % in-between assembly buses
    branch_matrix(i,:) = [i, i+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];
end

% Slack bus to 1st bus of line
branch_matrix(N,:) = [N+2, N+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];

% Last bus of line to Load bus
branch_matrix(N+1,:) = [N, N+1, 0.005, 0.01, 0.1, 0, 0, 0, 0, 0, 1, -360, 360];

line_model_inputs.branch = branch_matrix;

%% Gencost input data for MATPOWER model
gencost_vector = [2, 0, 0, 3, 1, 1, 0];

line_model_inputs.gencost = repmat(gencost_vector, size(line_model_inputs.gen,1),1);
%line_model_inputs.gencost(end,6) = 1;
%line_model_inputs.gencost(end,5) = 0;

%% Other input data taken from prepared model
mpc = loadcase('ex_case3a');
line_model_inputs.version = mpc.version;
line_model_inputs.baseMVA = mpc.baseMVA;
line_model_inputs.reserves = mpc.reserves;


==> linear_03/create_systems.m <==
function S = create_systems
%
%
%

N = 10; % Number of buses
n = 12; % Number of gens in one bus

NN = N*n;
S = cell(1,NN);

for i = 1:NN
    %for j = 1:n
        %index = (i-1)*n + j;
        index = i;
        
        S{index}.x = 0;  %Initial Condition
        
        S{index}.f = cell(1,2); %Iteration Functions
        S{index}.f{1} = @(x) 0;
        S{index}.f{2} = @(x) 1;
        
        S{index}.g = cell(1,2);  %Output Functions
        S{index}.g{1} = @(x) x;
        S{index}.g{2} = @(x) x;
        
        S{index}.y = 0; %Initial Output
        
        
        if index > NN/2
            S{index}.k = 100;
            S{index}.x0 = 300;
            S{index}.p = @(x,k,x0,s) 0.02 + 0.95 / ( 1 + exp(-k*(s - x0) ) );
        else
            S{index}.k = 100/40;
            S{index}.x0 = 300/5;
            S{index}.p = @(x,k,x0,s) 1 - ( 0.02 + 0.95 / ( 1 + exp(-k*(s - x0) ) ) );
        end
    %end
end

==> linear_03/create_systems_r.m <==
function S = create_systems_r(r)
%
%
%

N = 10; % Number of buses
n = 12; % Number of gens in one bus

NN = N*n;
S = cell(1,NN);

for i = 1:NN
    %for j = 1:n
        %index = (i-1)*n + j;
        index = i;
        
        S{index}.x = 0;  %Initial Condition
        
        S{index}.f = cell(1,2); %Iteration Functions
        S{index}.f{1} = @(x) 0;
        S{index}.f{2} = @(x) 1;
        
        S{index}.g = cell(1,2);  %Output Functions
        S{index}.g{1} = @(x) x;
        S{index}.g{2} = @(x) x;
        
        S{index}.y = 0; %Initial Output
        
        
        if index > NN/2
            S{index}.k = 100;
            S{index}.x0 = r;
            S{index}.p = @(x,k,x0,s) 0.02 + 0.95 / ( 1 + exp(-k*(s - x0) ) );
        else
            S{index}.k = 100;
            S{index}.x0 = r/5;
            S{index}.p = @(x,k,x0,s) 1 - ( 0.02 + 0.95 / ( 1 + exp(-k*(s - x0) ) ) );
        end
    %end
end

==> linear_03/line_network_main.m <==
%% MATPOWER import
% Installation of MATPOWER by command: install_matpower
% select possibility no. 1:
% do NOT modify the MATLAB path (just generate the required ADDPATH commands)
% copy the generated paths here:

addpath( ...
    'D:\FairnessDemandResponse\matpower\lib', ...
    'D:\FairnessDemandResponse\matpower\lib\t', ...
    'D:\FairnessDemandResponse\matpower\data', ...
    'D:\FairnessDemandResponse\matpower\most\lib', ...
    'D:\FairnessDemandResponse\matpower\most\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mp-opt-model\lib', ...
    'D:\FairnessDemandResponse\matpower\mp-opt-model\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mips\lib', ...
    'D:\FairnessDemandResponse\matpower\mips\lib\t', ...
    'D:\FairnessDemandResponse\matpower\mptest\lib', ...
    'D:\FairnessDemandResponse\matpower\mptest\lib\t', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim\tests', ...
    'D:\FairnessDemandResponse\matpower\extras\maxloadlim\examples', ...
    'D:\FairnessDemandResponse\matpower\extras\misc', ...
    'D:\FairnessDemandResponse\matpower\extras\reduction', ...
    'D:\FairnessDemandResponse\matpower\extras\sdp_pf', ...
    'D:\FairnessDemandResponse\matpower\extras\se', ...
    'D:\FairnessDemandResponse\matpower\extras\smartmarket', ...
    'D:\FairnessDemandResponse\matpower\extras\state_estimator', ...
    'D:\FairnessDemandResponse\matpower\extras\syngrid\lib', ...
    'D:\FairnessDemandResponse\matpower\extras\syngrid\lib\t', ...
    '-end' );



==> linear_03/run_simulation.m <==
function results = run_simulation(loop_model, x_c, regulator_type)
%
%
%
%

% MATPOWER model preparation
MP_model = create_line_network_f;
mpopt = mpoption('out.all', 0, 'verbose', 2);

% loop model variables
S = loop_model.S;
A = loop_model.A;
F = loop_model.F;
iter_max = loop_model.iter_max;
k_max = loop_model.k_max;
NN = numel(S);
N = 10;
n = 12;

if strcmp(regulator_type, 'PI')
    C = loop_model.Cpi;
else
    C = loop_model.Clag;
end

% output variables
e_output = zeros(iter_max,k_max);
y_output = zeros(iter_max,k_max);
pi_output = zeros(iter_max,k_max);
C_in_output = zeros(iter_max,k_max);
bus_1_power = zeros(iter_max,k_max);
bus_2_power = zeros(iter_max,k_max);
gen_1_power = zeros(iter_max,k_max);
gen_26_power = zeros(iter_max,k_max);
total_system_real_losses = zeros(iter_max,k_max);
X_output = cell(NN);
for i = 1:NN
    X_output{i} = zeros(iter_max,k_max);
end

MP_model.gen(1:NN/2,8) = 1;
MP_model.gen(NN/2+1:NN,8) = 0;

% simulation loop
for i = 1:iter_max
    disp(i);
    % Initial condition
    C.y = 0;
    C.x = x_c;
    F.x = [0 0];
    F.y = 0;
    
    for q = 1:N
        for j = 1:n
            index = (q-1)*n + j;
            S{index}.x = MP_model.gen(index,8);
            S{index}.y = MP_model.gen(index,8);
            
        end
    end
    
    % simulation loop
    % na zacatku se spocita PF a urci se, kolik je potreba aby jel bus1 (s
    % assembly) aby se splnil load na busu 3, na tuto hodnotu je pak model
    % regulovan.
    resultPF = runpf(MP_model, mpopt);
    bus_1_theroretical_power = sum(resultPF.gen(1:NN,2)); % vykon busu 1 aby se splnil load na bus3 se zohlednenim ztrat
    r = bus_1_theroretical_power + sum(real(get_losses(resultPF)));
	S = create_systems_r(r);
    power_k = r;
    for k = 1:k_max
        A = accumulator(A,S);
        F = accfilter(F,A);
        power_k_minus_1 = power_k;
        power_k = sum(resultPF.gen(1:NN,2).*resultPF.gen(1:NN,8));
        f_y =  (power_k_minus_1 + power_k)/2+sum(real(get_losses(resultPF)));
        e_output(i,k) = r - f_y;
        y_output(i,k) = F.y;
        sumx = 0;
        
        C = controller(C,e_output(i,k));
        C_in_output(i,k) = C.x;
        pi_output(i,k) = C.y;
        S = systems(S,C.y);
        
        for ell = 1:NN
            X_output{ell}(i,k) = S{ell}.x;
            MP_model.gen(ell,8) = S{ell}.y;
            sumx = sumx + S{ell}.y;
        end
       
        resultPF = runpf(MP_model, mpopt);
        %power_k_minus_1 = power_k;
        %power_k = sum(resultPF.gen(1:N,2).*resultPF.gen(1:N,8));
        
        bus_1_power(i,k) = sum(resultPF.gen(1:NN,2).*resultPF.gen(1:NN,8));
        bus_2_power(i,k) = resultPF.gen(end,2);
        gen_1_power(i,k) = resultPF.gen(1,2);
        gen_26_power(i,k) = resultPF.gen(80,2);
        total_system_real_losses(i,k) = sum(real(get_losses(resultPF)));
    end
end
results.pi_output = pi_output;
results.e_output = e_output;
results.y_output = y_output;
results.C_in_output = C_in_output;
results.bus_2_power = bus_2_power;
results.bus_1_power = bus_1_power;
results.total_system_real_losses = total_system_real_losses;
results.gen_1_power = gen_1_power;
results.gen_26_power = gen_26_power;


end

==> linear_03/systems.m <==
function S = systems(S,s)
    N = numel(S);
    for i = 1:N
        r = rand(1);
        p = S{i}.p(S{i}.x,S{i}.k,S{i}.x0,s);
        %p = S{i}.p(s);
        w = (p >= r) + 1;
        S{i}.x = S{i}.f{w}(S{i}.x);
        S{i}.y = S{i}.g{w}(S{i}.x);
    end
end
